On a sequence of singular ball quotient surfaces on the line $K^2=9\chi-18$

Starting from computer experiments with the fundamental group of the Cartwright--Steger surface, we construct an infinite tower $(X_n)_{n\ge 1}$ of normal projective surfaces obtained by successive $\mathbb Z/3$-Galois covers $X_{n}\to X_{n-1}$. For $n>1$, their minimal resolutions $\widetilde{X}_n$ lie on the line $K^2 = 9\chi - 18$ (equivalently $c_1^2 = 3c_2 - 72$), which is parallel to the Bogomolov--Miyaoka--Yau line $K^2 = 9\chi$ of ball quotients. We compute the fundamental groups for the first cases, showing that $\pi_1(\widetilde{X}_n)=1$ for $n=1,\ldots,5$. Motivated by the geometry of the construction, we conjecture that all $\widetilde{X}_n$ are simply connected.

==> anc/Magma.txt <==

// This is an ancillary file for the paper
// 'On a sequence of singular ball quotient surfaces on the line K^2=9\chi-18'
// by Carlos Rito and Xavier Roulleau

// Magma version V2.29-1

// The presentation of \barGamma given by Cartwright-Koziarz-Yeung:
Gamma_CKY<u,v,b>:=Group< u,v,b | u^3, v^4, b^3, (u*v)^2*(v*u)^-2, v*b*v^-1*b^-1, (b*u*v)^3, (b*u*v*u)^2*v >;

// Its index-288 subgroup G_1:
j:=(u*v)^2;
a1:=v*u*v^-1*j^4*b*u*v*j^2;
a2:=v^2*u*b*u*v^-1*u*v^2*j;
a3:=u^-1*v^2*u*j^9*b*v^-1*u*v^-1*j^8;
a4:=j^4;
G1_CKY:=sub<Gamma_CKY | a1,a2,a3,a4>;
G1_CKY:=Rewrite(Gamma_CKY,G1_CKY);
Index(Gamma_CKY,G1_CKY) eq 288;

// A new presentation for \barGamma:
Gamma<u,w> := Group< u,w | u^3, w^3, (u, w * u * w^-1 * u * w), (u * w)^8 >;

// An isomorphism h:Gamma_CKY -> Gamma:
boo,h:=SearchForIsomorphism(Gamma_CKY,Gamma,8);
boo eq true;

// The group G_1 in Gamma:
a:=w^(u*w); b:=w^(w^u); c:=w^(u, w^-1);
G1:=sub<Gamma|a,b,c>;
G1:=Rewrite(Gamma,G1);

// More precisely, G1 is conjugate to h(G1_CKY):
IsConjugate(Gamma,G1,h(G1_CKY)) eq true;

// Abelianization of G1:
AQInvariants(G1) eq [3,3];

// Its index <=3 normal subgroups:
L:=LowIndexNormalSubgroups(G1,3);
L:=[q`Group:q in L];

// The first one is G1, we remove it:
Remove(~L,1);

// These are four subgroups with abelianizations:
Sort([AbelianQuotientInvariants(q):q in L]) eq [[0,0],[3,3],[3,3],[3,21]];

// The fundamental group H_1 of the Cartwright-steger surface:
H1:=[q:q in L|AQInvariants(q) eq [0,0]][1];

// The subgroups G2,...,G10 and H_2,...,H_9:
G2:=[q:q in L|a in q][1];
Gi:=[G1,G2];
Hi:=[H1];
for j in [2..9] do
  L:=[q`Group:q in LowIndexNormalSubgroups(Gi[j],3)];
  Remove(~L,1);
  Sort([AbelianQuotientInvariants(q):q in L]) eq [[3,3],[3,3],[3,3],[7,0,0]];
  Append(~Gi,[q:q in L|a in q][1]);
  Append(~Hi,[q:q in L|AQInvariants(q) eq [7,0,0]][1]);
end for;

// H_{j+1} is the commutator subgroup of G_j for j=1,...,8:
&and[Hi[j+1] eq CommutatorSubgroup(Gi[j]):j in [1..#Hi-1]];

// The triangle group and its index-3 normal subgroups:
T<x,y>:=Group< x,y | x^3, y^3, (x * y)^3 >;
AQInvariants(T) eq [3,3];
L:=[q`Group:q in LowIndexNormalSubgroups(T,3)];
Remove(~L,1);
Sort([AbelianQuotientInvariants(q):q in L]) eq [[0,0],[3,3],[3,3],[3,3]];

// T is isomorphic to an index-3 subgroup:
T1:=[q:q in L|x in q][1];
SearchForIsomorphism(T,T1,2) eq true;

// New generators for G_1:
a:=w*u^-1*w^-1*u*w*u^-1*w*u*w^-2*u^-1*w^-1*u*w*u^-1*w^-1*u*w*u^-1*w*u*w^-1*u^-1*w*u*w*u^-1*w^-1*u*w^-1*u^-1*w*u*w^-1*u^-1*w*u*w^2*u^-1*w^-1*u*w^-1*u^-1*w*u*w^-1;
b:=w^-1*u^-1*w^-1*u*w*u^-1*w^-1*u*w*u^-1*w*u*w^-1*u^-1*w*u*w;
c:=w*u^-1*w^-1*u*w*u^-1*w*u*w^-2*u^-1*w^-1*u*w*u^-1*w^-1*u*w*u^-1*w*u*w^-1*u^-1*w*u*w^2*u^-1*w^-1*u*w*u^-1*w*u*w^-1*u*w^-1*u*w^-1*u^-1*w*u*w^-1*u^-1*w*u*w*u^-1*w^-1*u*w*u^-1*w*u^-1*w*u^-1*w^-1*u*w^-1*u^-1*w*u*w^-2*u^-1*w^-1*u*w*u^-1*w^-1*u*w^-1*u^-1*w*u*w^-1*u^-1*w*u*w^2*u^-1*w^-1*u*w^-1*u^-1*w*u*w^-1;
d:=w*u^-1*w^-1*u*w*u^-1*w*u*w^-1;

G1 eq sub<Gamma|a,b,c,d>;

// The group G_1 rewritten with these generators:
G1:=sub<Gamma|a,b,c,d>;
R:=Rewrite(Gamma,G1);
G1:=Simplify(G1:Preserve:=[1..4]);

// A map h:G_1-> T:
h:=hom< G1 -> T | T.1, T.1, T.1, T.2 >;

// It is a well defined surjective homomorphism:
boo,H:=SearchForIsomorphism(G1,T,4:IsomsOnly:=false,All:=true);
1 eq #[q : q in H | q[1](a) eq T.1 and q[1](b) eq T.1 and q[1](c) eq T.1 and q[1](d) eq T.2];

// The quotient of G_1 by the normal closure of {ab^-1,bc^-1} in G_1:
Q:=G1/sub<G1|a*b^-1,b*c^-1>;

// The group T':
TT<x,y>:=Group< x,y | x^3, y^3, (x * y)^3*(y * x)^3 >;

// The groups Q and T' are isomorphic:
SearchForIsomorphism(Q,TT,4);

// Index-3 subgroups of T' and abelianizations:
AQInvariants(TT) eq [3,3];
L:=[q`Group:q in LowIndexNormalSubgroups(TT,3)];
Remove(~L,1);
Sort([AbelianQuotientInvariants(q):q in L]) eq [[0,0],[3,3],[3,3],[3,3]];

// TT is isomorphic to an index-3 subgroup:
TT1:=[q:q in L|x in q][1];
SearchForIsomorphism(TT,TT1,2);

// We see that G_{j+1} is the normal closure of {a,b,c} in G_j, for j=1,2,3:
G2:=Rewrite(Gamma,ncl<G1|a,b,c>);
G3:=Rewrite(Gamma,ncl<G2|a,b,c>);
G4:=Rewrite(Gamma,ncl<G3|a,b,c>);

// Now the computer cannot give:
// G5:=Rewrite(Gamma,ncl<G4|a,b,c>);

// So we look to the quotient:
Q:=G4/sub<G4|a,b,c>;
Q:=Rewrite(Q,Q);

// And we want to show that Q=Z_3:
Z3:=Group<z|z^3>;
SearchForIsomorphism(Q,Z3,100);

// This gives the information "Generator number 1 in the first group is trivial",
// so we add the relation Q.1=Id:
Q:=AddRelation(Q,Q.1);
Q:=Rewrite(Q,Q);
SearchForIsomorphism(Q,Z3,100);

// Again "Generator number 1 in the first group is trivial", we repeat:
Q:=AddRelation(Q,Q.1);
Q:=Rewrite(Q,Q);

// Q is isomorphic to Z_3:
GroupName(Q) eq "C3";


